Learning Beyond Full Imitation: Task-Preserving Knowledge Distillation

Knowledge distillation transfers knowledge by encouraging a student to match a teacher's predicted class probabilities. These probabilities express not only confidence in the correct class, but also relations among incorrect alternatives. Yet closer imitation does not necessarily yield a better student. A student may already distinguish the correct class more sharply than its teacher, so further imitation can require giving back discrimination it has acquired. Our main result is an exact separation between full imitation and conditional learning. When the correct class's score advantage over each alternative must be preserved, full teacher-to-student KL minimization is blocked exactly when the student assigns no more probability than the teacher to every incorrect class. Crucially, the teacher's relative probabilities among incorrect classes remain fully learnable. We characterize the exact price of this transfer: a minimum increase in correct-class log-odds that compensates for the largest conditional-probability mismatch. Label fitting and conditional matching can therefore be completed even as full teacher KL diverges. This separation motivates task-preserving knowledge distillation (TPKD), which keeps the label gradient intact and minimally corrects the conditional gradient so that its output update preserves the label step's gains against every incorrect alternative. The corrected conditional direction retains more than half of the original first-order conditional descent at the same step size, with a tight bound. For a fixed positive conditional target and sufficiently small constant output steps, label and conditional errors vanish together. Experiments trace this learning from exact head updates to ordinary network training. TPKD reaches 88.05% accuracy on CIFAR-100 and 93.81% on CLINC150, improving over standard distillation by 0.47 and 0.35 percentage points across three seeds.

==> anc/Supplementary_Material/README.md <==
# Supplementary Material

Data and checks for **Learning Beyond Full Imitation: Task-Preserving Knowledge Distillation**.

## Run

Python 3.10 or later is required. Run the commands below from `Supplementary_Material/`.

```sh
python -m pip install -r requirements.txt
python -B scripts/check_results.py
python -B scripts/generate_tables.py
```

The checks cover stored measurements, reported statistics and analytical formulas.
The table generator writes three LaTeX files (Tables 1-5) and two JSON summaries
to `output/`; use `--output PATH` for another destination. The LaTeX files use
`booktabs` and the paper's `\Kc` macro.

## Data

- `configs/protocols.json`: experimental settings for Section 6 and Appendix E.
- `data/accuracy/`: per-seed accuracy and summaries for Tables 4-5.
- `data/table1/`: blocking indicators and blocked-set statistics for Table 1.
- `data/table2/`: exact-head measurements and numerical precision for Table 2.
- `data/table3/`: paired native-update measurements for Table 3.
- `data/continuation128/`: observation-set measurements at the start and iteration 128.
- `data/clinc150/`: KL-Dist/DP-U comparison in Appendix E.1 and Table 4.

Accuracy is in percent; differences are in percentage points. Summaries use
seeds 42, 43 and 44 and sample standard deviation (`ddof=1`). Differences are
computed before rounding. Losses use natural logarithms. Local row/batch IDs
start at 1, except CLINC150 `row_id`, which runs from 0 to 4499.

CLINC150 files in `seed42/`, `seed43/` and `seed44/` store final-test `logits`
(4500 x 150, float32), `labels` and `row_id` (4500, int64). Load NPZ files with
`numpy.load(path, allow_pickle=False)`. `accuracy.json` records correct counts
and accuracy summaries; `settings.json` records paired settings and initialization/data-order
fingerprints; `teacher_selection.json` records epoch-wise mean teacher-selection
indicators (1.0 = 100%). The full learning-rate schedule is in `configs/protocols.json`.

`check_clinc150.py`, included in the main check, compares paired arrays and
recomputes accuracy from `argmax(logits, axis=1)`. It checks the supplied epoch
rates and paired fingerprints as records; the underlying selection indicators,
initial weights and data-order arrays are not included for recomputing them.
`check_theory.py` checks the paper's analytical formulas and examples.


==> anc/Supplementary_Material/configs/protocols.json <==
{
  "paper_location": "Section 6 and Appendix E",
  "full_training": {
    "seeds": [42, 43, 44],
    "selection": "fixed final epoch",
    "accuracy_unit": "percent",
    "standard_deviation": "sample, denominator n-1",
    "vision": {
      "dataset": "CIFAR-100",
      "teacher": "VOLO-D2",
      "student": "PiT-B",
      "train_examples": 50000,
      "test_examples": 10000,
      "epochs": 60,
      "initialization": "Publicly pretrained backbone; classifier fitted by standardized logistic regression on features of the 50000 training images, C=0.01; shared initial assets",
      "views_per_image": 8,
      "augmentation": "Fixed views: pad 32-pixel image by 4, crop and horizontal flip, bicubic resize to 224x224",
      "effective_batch_size": 64,
      "microbatch_size": 32,
      "precision": "native AMP",
      "optimizer": "SGD",
      "momentum": 0.9,
      "learning_rate": 0.0001,
      "schedule": "constant; no warmup or decay",
      "weight_decay": 0.001,
      "weight_decay_overrides": {"KL-Dist": 0.0001, "XE-KL": 0.0001}
    },
    "text": {
      "dataset": "CLINC150, 150 in-domain classes",
      "teacher": "BERT-large, five-epoch teacher",
      "student": "BERT-Mini",
      "train_examples": 18000,
      "training_pool": "15000 original training examples plus 3000 original validation examples",
      "test_examples": 4500,
      "epochs": 4,
      "initialization": "Publicly pretrained backbone plus shared random classifier; truncated-normal weights with std 0.02 and limits [-0.04,0.04], zero bias; classifier trainable from first update",
      "classifier_input": "pretrained pooler output",
      "maximum_length": 128,
      "padding": "fixed, with attention mask",
      "effective_batch_size": 64,
      "microbatch_size": 32,
      "precision": "FP32, TF32 disabled",
      "optimizer": "Google AdamWeightDecay",
      "betas": [0.9, 0.999],
      "epsilon": 0.000001,
      "weight_decay": 0.01,
      "weight_decay_exclusions": ["bias", "LayerNorm parameters"],
      "bias_correction": false,
      "global_gradient_norm_clip": 1.0,
      "base_learning_rate": 0.0003,
      "warmup_iterations": 112,
      "total_iterations": 1125,
      "schedule": "eta(k)=3e-4*(k/112 if k<112 else 1-k/1125), k=0,...,1124"
    },
    "objectives": {
      "CE": {"direction": "h", "distillation_temperature": null},
      "KD": {"temperature": 4, "distillation_coefficient": 1},
      "DKD": {"temperature": 4, "target_weight": 1, "non_target_weight": 8, "text_method_warmup_epochs": 2},
      "DHKD": {"binary_KL_temperature": 2},
      "KL-Dist": {"temperature": 1},
      "XE-KL": {"temperature": 1},
      "DP-U": {"temperature": 1},
      "DP-S": {"temperature": 1},
      "DTO-KD": {"temperature": 1, "text_features": "multi-layer feature distillation"},
      "TPKD": {"temperature": 1, "conditional_target": "original teacher", "direction": "h+d/2", "conditional_coefficient": 0.5}
    },
    "component_controls": {
      "CE": "h",
      "Without CE gradient": "d/2",
      "Safe full-KL": "h+Pi_Ky(p-t)/2",
      "Without projection": "h+u/2",
      "TPKD": "h+d/2"
    },
    "control_protocol": "Shared domain protocol, initial assets, teacher, data order and endpoint rule; directions recomputed from each trajectory's current state"
  },
  "mechanisms": {
    "domain": "vision",
    "seed": 42,
    "student_states": "CE20, CE40 and CE60 from the visual protocol",
    "blocking": {
      "states": ["CE20", "CE40", "CE60"],
      "objects_per_state": 2000,
      "views_per_object": 8,
      "criterion": "p_j <= t_j for every j != true label y",
      "conditional_error_tolerance": 1e-12
    },
    "exact_head": {
      "states": ["CE20", "CE60"],
      "batches_per_state": 32,
      "batch_size": 64,
      "directions": ["h", "h+ell*a0/2", "h+u/2", "h+d/2", "h+(p-t)"],
      "output_step": 0.01,
      "candidate_steps": 320,
      "repeat_checks": 2,
      "precision": "FP64 head, directions and SVD pseudoinverse",
      "solve": "Frozen features with absorbed bias; full-row-rank SVD pseudoinverse; no ridge; row-stacked directions not divided by batch size",
      "comparison": "Candidates share model and input; gains relative to CE endpoint; changes relative to common start",
      "inequality_tolerance": 1e-12
    },
    "native_pairs": {
      "states": ["CE20", "CE60"],
      "batches_per_state": 16,
      "batch_size": 64,
      "directions": ["h+ell*a0/2", "h+d/2"],
      "loss_reduction": "batch average",
      "geometric_normalization": "1/sqrt(64)",
      "network_precision": "FP32",
      "geometric_precision": "FP64",
      "diagnostic_microbatch_size": 8,
      "relative_rank_tolerance": 1e-10,
      "spectral_tolerance": 1e-12,
      "native_learning_rate": 0.0001,
      "native_microbatch_size": 32,
      "paired_state": "Same model, optimizer history, AMP scaler, buffers and random state",
      "endpoint_evaluation": "FP32 paired replay",
      "gain": "compensation-only endpoint conditional KL minus TPKD endpoint conditional KL"
    },
    "continuation": {
      "start": "CE60",
      "directions": ["h", "h+ell*a0/2", "h+d/2"],
      "iterations": 128,
      "learning_rate": 0.0001,
      "update_images": 8192,
      "observation_images": 2048,
      "observation_role": "Fixed and disjoint from update images; measurement only",
      "evaluation_iterations": [0, 1, 8, 32, 64, 128]
    }
  },
  "direction_implementation": {
    "indexing": "true label y",
    "teacher": "fixed and detached",
    "q": "softmax(teacher non-target logits)",
    "r": "softmax(student non-target logits)",
    "h": "p-e_y",
    "u": "(0,r-q)",
    "d": "Euclidean projection of u onto K_y",
    "v": "h+d/2",
    "surrogate": "batch mean of inner products <stop_gradient(v_i), z_i>",
    "loss_calculation": "log-softmax for conditional losses and compensation statistics"
  }
}


==> anc/Supplementary_Material/data/accuracy/comparisons.json <==
[
  {
    "domain": "vision",
    "comparison": "TPKD minus KD",
    "accuracy_difference_percentage_points": 0.47
  },
  {
    "domain": "vision",
    "comparison": "TPKD minus CE",
    "accuracy_difference_percentage_points": 0.68
  },
  {
    "domain": "vision",
    "comparison": "TPKD minus Without CE gradient",
    "accuracy_difference_percentage_points": 2.72
  },
  {
    "domain": "vision",
    "comparison": "TPKD minus Without projection",
    "accuracy_difference_percentage_points": 0.22
  },
  {
    "domain": "text",
    "comparison": "TPKD minus KD",
    "accuracy_difference_percentage_points": 0.35
  },
  {
    "domain": "text",
    "comparison": "TPKD minus CE",
    "accuracy_difference_percentage_points": 0.56
  },
  {
    "domain": "text",
    "comparison": "TPKD minus Without CE gradient",
    "accuracy_difference_percentage_points": 2.21
  },
  {
    "domain": "text",
    "comparison": "TPKD minus Without projection",
    "accuracy_difference_percentage_points": -0.02
  }
]


==> anc/Supplementary_Material/data/accuracy/seed_scores.json <==
[
  {
    "domain": "vision",
    "method": "CE",
    "seed": 42,
    "accuracy_percent": 87.29000091552734
  },
  {
    "domain": "vision",
    "method": "CE",
    "seed": 43,
    "accuracy_percent": 87.40000128746033
  },
  {
    "domain": "vision",
    "method": "CE",
    "seed": 44,
    "accuracy_percent": 87.43000030517578
  },
  {
    "domain": "vision",
    "method": "KD",
    "seed": 42,
    "accuracy_percent": 87.54000067710876
  },
  {
    "domain": "vision",
    "method": "KD",
    "seed": 43,
    "accuracy_percent": 87.54000067710876
  },
  {
    "domain": "vision",
    "method": "KD",
    "seed": 44,
    "accuracy_percent": 87.66000270843506
  },
  {
    "domain": "vision",
    "method": "KL-Dist",
    "seed": 42,
    "accuracy_percent": 82.28999972343445
  },
  {
    "domain": "vision",
    "method": "KL-Dist",
    "seed": 43,
    "accuracy_percent": 82.20999836921692
  },
  {
    "domain": "vision",
    "method": "KL-Dist",
    "seed": 44,
    "accuracy_percent": 82.28999972343445
  },
  {
    "domain": "vision",
    "method": "DKD",
    "seed": 42,
    "accuracy_percent": 84.45000052452087
  },
  {
    "domain": "vision",
    "method": "DKD",
    "seed": 43,
    "accuracy_percent": 84.52000021934509
  },
  {
    "domain": "vision",
    "method": "DKD",
    "seed": 44,
    "accuracy_percent": 84.63000059127808
  },
  {
    "domain": "vision",
    "method": "DP-U",
    "seed": 42,
    "accuracy_percent": 83.17000269889832
  },
  {
    "domain": "vision",
    "method": "DP-U",
    "seed": 43,
    "accuracy_percent": 83.09999704360962
  },
  {
    "domain": "vision",
    "method": "DP-U",
    "seed": 44,
    "accuracy_percent": 83.1499993801117
  },
  {
    "domain": "vision",
    "method": "DP-S",
    "seed": 42,
    "accuracy_percent": 83.63999724388123
  },
  {
    "domain": "vision",
    "method": "DP-S",
    "seed": 43,
    "accuracy_percent": 83.66000056266785
  },
  {
    "domain": "vision",
    "method": "DP-S",
    "seed": 44,
    "accuracy_percent": 83.66000056266785
  },
  {
    "domain": "vision",
    "method": "XE-KL",
    "seed": 42,
    "accuracy_percent": 84.13000106811523
  },
  {
    "domain": "vision",
    "method": "XE-KL",
    "seed": 43,
    "accuracy_percent": 84.170001745224
  },
  {
    "domain": "vision",
    "method": "XE-KL",
    "seed": 44,
    "accuracy_percent": 84.2199981212616
  },
  {
    "domain": "vision",
    "method": "DHKD",
    "seed": 42,
    "accuracy_percent": 85.72999835014343
  },
  {
    "domain": "vision",
    "method": "DHKD",
    "seed": 43,
    "accuracy_percent": 85.92000007629395
  },
  {
    "domain": "vision",
    "method": "DHKD",
    "seed": 44,
    "accuracy_percent": 85.83999872207642
  },
  {
    "domain": "vision",
    "method": "DTO-KD",
    "seed": 42,
    "accuracy_percent": 87.92999982833862
  },
  {
    "domain": "vision",
    "method": "DTO-KD",
    "seed": 43,
    "accuracy_percent": 87.77999877929688
  },
  {
    "domain": "vision",
    "method": "DTO-KD",
    "seed": 44,
    "accuracy_percent": 87.70999908447266
  },
  {
    "domain": "vision",
    "method": "TPKD",
    "seed": 42,
    "accuracy_percent": 87.92999982833862
  },
  {
    "domain": "vision",
    "method": "TPKD",
    "seed": 43,
    "accuracy_percent": 88.16999793052673
  },
  {
    "domain": "vision",
    "method": "TPKD",
    "seed": 44,
    "accuracy_percent": 88.05999755859375
  },
  {
    "domain": "vision",
    "method": "Without projection",
    "seed": 42,
    "accuracy_percent": 87.8499984741211
  },
  {
    "domain": "vision",
    "method": "Without projection",
    "seed": 43,
    "accuracy_percent": 87.8000020980835
  },
  {
    "domain": "vision",
    "method": "Without projection",
    "seed": 44,
    "accuracy_percent": 87.8499984741211
  },
  {
    "domain": "vision",
    "method": "Without CE gradient",
    "seed": 42,
    "accuracy_percent": 85.39000153541565
  },
  {
    "domain": "vision",
    "method": "Without CE gradient",
    "seed": 43,
    "accuracy_percent": 85.29999852180481
  },
  {
    "domain": "vision",
    "method": "Without CE gradient",
    "seed": 44,
    "accuracy_percent": 85.29999852180481
  },
  {
    "domain": "vision",
    "method": "Safe full-KL",
    "seed": 42,
    "accuracy_percent": 87.1999979019165
  },
  {
    "domain": "vision",
    "method": "Safe full-KL",
    "seed": 43,
    "accuracy_percent": 87.18000054359436
  },
  {
    "domain": "vision",
    "method": "Safe full-KL",
    "seed": 44,
    "accuracy_percent": 87.25000023841858
  },
  {
    "domain": "text",
    "method": "CE",
    "seed": 42,
    "accuracy_percent": 93.15555555555555
  },
  {
    "domain": "text",
    "method": "CE",
    "seed": 43,
    "accuracy_percent": 93.02222222222223
  },
  {
    "domain": "text",
    "method": "CE",
    "seed": 44,
    "accuracy_percent": 93.55555555555556
  },
  {
    "domain": "text",
    "method": "KD",
    "seed": 42,
    "accuracy_percent": 93.31111111111112
  },
  {
    "domain": "text",
    "method": "KD",
    "seed": 43,
    "accuracy_percent": 93.22222222222223
  },
  {
    "domain": "text",
    "method": "KD",
    "seed": 44,
    "accuracy_percent": 93.84444444444445
  },
  {
    "domain": "text",
    "method": "KL-Dist",
    "seed": 42,
    "accuracy_percent": 93.2
  },
  {
    "domain": "text",
    "method": "KL-Dist",
    "seed": 43,
    "accuracy_percent": 93.35555555555555
  },
  {
    "domain": "text",
    "method": "KL-Dist",
    "seed": 44,
    "accuracy_percent": 93.57777777777778
  },
  {
    "domain": "text",
    "method": "DKD",
    "seed": 42,
    "accuracy_percent": 93.5111111111111
  },
  {
    "domain": "text",
    "method": "DKD",
    "seed": 43,
    "accuracy_percent": 93.44444444444444
  },
  {
    "domain": "text",
    "method": "DKD",
    "seed": 44,
    "accuracy_percent": 93.82222222222222
  },
  {
    "domain": "text",
    "method": "DP-U",
    "seed": 42,
    "accuracy_percent": 93.2
  },
  {
    "domain": "text",
    "method": "DP-U",
    "seed": 43,
    "accuracy_percent": 93.35555555555555
  },
  {
    "domain": "text",
    "method": "DP-U",
    "seed": 44,
    "accuracy_percent": 93.57777777777778
  },
  {
    "domain": "text",
    "method": "DP-S",
    "seed": 42,
    "accuracy_percent": 93.17777777777778
  },
  {
    "domain": "text",
    "method": "DP-S",
    "seed": 43,
    "accuracy_percent": 93.42222222222222
  },
  {
    "domain": "text",
    "method": "DP-S",
    "seed": 44,
    "accuracy_percent": 93.73333333333333
  },
  {
    "domain": "text",
    "method": "XE-KL",
    "seed": 42,
    "accuracy_percent": 93.31111111111112
  },
  {
    "domain": "text",
    "method": "XE-KL",
    "seed": 43,
    "accuracy_percent": 93.26666666666667
  },
  {
    "domain": "text",
    "method": "XE-KL",
    "seed": 44,
    "accuracy_percent": 93.66666666666667
  },
  {
    "domain": "text",
    "method": "DHKD",
    "seed": 42,
    "accuracy_percent": 93.17777777777778
  },
  {
    "domain": "text",
    "method": "DHKD",
    "seed": 43,
    "accuracy_percent": 93.71111111111111
  },
  {
    "domain": "text",
    "method": "DHKD",
    "seed": 44,
    "accuracy_percent": 92.97777777777777
  },
  {
    "domain": "text",
    "method": "DTO-KD",
    "seed": 42,
    "accuracy_percent": 93.2
  },
  {
    "domain": "text",
    "method": "DTO-KD",
    "seed": 43,
    "accuracy_percent": 93.64444444444445
  },
  {
    "domain": "text",
    "method": "DTO-KD",
    "seed": 44,
    "accuracy_percent": 93.53333333333333
  },
  {
    "domain": "text",
    "method": "TPKD",
    "seed": 42,
    "accuracy_percent": 93.71111111111111
  },
  {
    "domain": "text",
    "method": "TPKD",
    "seed": 43,
    "accuracy_percent": 93.6
  },
  {
    "domain": "text",
    "method": "TPKD",
    "seed": 44,
    "accuracy_percent": 94.11111111111111
  },
  {
    "domain": "text",
    "method": "Without projection",
    "seed": 42,
    "accuracy_percent": 93.64444444444445
  },
  {
    "domain": "text",
    "method": "Without projection",
    "seed": 43,
    "accuracy_percent": 94.08888888888889
  },
  {
    "domain": "text",
    "method": "Without projection",
    "seed": 44,
    "accuracy_percent": 93.75555555555556
  },
  {
    "domain": "text",
    "method": "Without CE gradient",
    "seed": 42,
    "accuracy_percent": 91.53333333333333
  },
  {
    "domain": "text",
    "method": "Without CE gradient",
    "seed": 43,
    "accuracy_percent": 91.66666666666667
  },
  {
    "domain": "text",
    "method": "Without CE gradient",
    "seed": 44,
    "accuracy_percent": 91.6
  },
  {
    "domain": "text",
    "method": "Safe full-KL",
    "seed": 42,
    "accuracy_percent": 93.17777777777778
  },
  {
    "domain": "text",
    "method": "Safe full-KL",
    "seed": 43,
    "accuracy_percent": 93.15555555555555
  },
  {
    "domain": "text",
    "method": "Safe full-KL",
    "seed": 44,
    "accuracy_percent": 93.66666666666667
  }
]


==> anc/Supplementary_Material/data/accuracy/table4.json <==
[
  {
    "domain": "vision",
    "method": "CE",
    "accuracy_mean_percent": 87.37,
    "accuracy_sample_std_percent": 0.07
  },
  {
    "domain": "vision",
    "method": "KD",
    "accuracy_mean_percent": 87.58,
    "accuracy_sample_std_percent": 0.07
  },
  {
    "domain": "vision",
    "method": "KL-Dist",
    "accuracy_mean_percent": 82.26,
    "accuracy_sample_std_percent": 0.05
  },
  {
    "domain": "vision",
    "method": "DKD",
    "accuracy_mean_percent": 84.53,
    "accuracy_sample_std_percent": 0.09
  },
  {
    "domain": "vision",
    "method": "DP-U",
    "accuracy_mean_percent": 83.14,
    "accuracy_sample_std_percent": 0.04
  },
  {
    "domain": "vision",
    "method": "DP-S",
    "accuracy_mean_percent": 83.65,
    "accuracy_sample_std_percent": 0.01
  },
  {
    "domain": "vision",
    "method": "XE-KL",
    "accuracy_mean_percent": 84.17,
    "accuracy_sample_std_percent": 0.05
  },
  {
    "domain": "vision",
    "method": "DHKD",
    "accuracy_mean_percent": 85.83,
    "accuracy_sample_std_percent": 0.1
  },
  {
    "domain": "vision",
    "method": "DTO-KD",
    "accuracy_mean_percent": 87.81,
    "accuracy_sample_std_percent": 0.11
  },
  {
    "domain": "vision",
    "method": "TPKD",
    "accuracy_mean_percent": 88.05,
    "accuracy_sample_std_percent": 0.12
  },
  {
    "domain": "text",
    "method": "CE",
    "accuracy_mean_percent": 93.24,
    "accuracy_sample_std_percent": 0.28
  },
  {
    "domain": "text",
    "method": "KD",
    "accuracy_mean_percent": 93.46,
    "accuracy_sample_std_percent": 0.34
  },
  {
    "domain": "text",
    "method": "KL-Dist",
    "accuracy_mean_percent": 93.38,
    "accuracy_sample_std_percent": 0.19
  },
  {
    "domain": "text",
    "method": "DKD",
    "accuracy_mean_percent": 93.59,
    "accuracy_sample_std_percent": 0.2
  },
  {
    "domain": "text",
    "method": "DP-U",
    "accuracy_mean_percent": 93.38,
    "accuracy_sample_std_percent": 0.19
  },
  {
    "domain": "text",
    "method": "DP-S",
    "accuracy_mean_percent": 93.44,
    "accuracy_sample_std_percent": 0.28
  },
  {
    "domain": "text",
    "method": "XE-KL",
    "accuracy_mean_percent": 93.41,
    "accuracy_sample_std_percent": 0.22
  },
  {
    "domain": "text",
    "method": "DHKD",
    "accuracy_mean_percent": 93.29,
    "accuracy_sample_std_percent": 0.38
  },
  {
    "domain": "text",
    "method": "DTO-KD",
    "accuracy_mean_percent": 93.46,
    "accuracy_sample_std_percent": 0.23
  },
  {
    "domain": "text",
    "method": "TPKD",
    "accuracy_mean_percent": 93.81,
    "accuracy_sample_std_percent": 0.27
  }
]


==> anc/Supplementary_Material/data/accuracy/table5.json <==
[
  {
    "domain": "vision",
    "method": "CE",
    "accuracy_mean_percent": 87.37,
    "accuracy_sample_std_percent": 0.07
  },
  {
    "domain": "vision",
    "method": "TPKD",
    "accuracy_mean_percent": 88.05,
    "accuracy_sample_std_percent": 0.12
  },
  {
    "domain": "vision",
    "method": "Without projection",
    "accuracy_mean_percent": 87.83,
    "accuracy_sample_std_percent": 0.03
  },
  {
    "domain": "vision",
    "method": "Without CE gradient",
    "accuracy_mean_percent": 85.33,
    "accuracy_sample_std_percent": 0.05
  },
  {
    "domain": "vision",
    "method": "Safe full-KL",
    "accuracy_mean_percent": 87.21,
    "accuracy_sample_std_percent": 0.04
  },
  {
    "domain": "text",
    "method": "CE",
    "accuracy_mean_percent": 93.24,
    "accuracy_sample_std_percent": 0.28
  },
  {
    "domain": "text",
    "method": "TPKD",
    "accuracy_mean_percent": 93.81,
    "accuracy_sample_std_percent": 0.27
  },
  {
    "domain": "text",
    "method": "Without projection",
    "accuracy_mean_percent": 93.83,
    "accuracy_sample_std_percent": 0.23
  },
  {
    "domain": "text",
    "method": "Without CE gradient",
    "accuracy_mean_percent": 91.6,
    "accuracy_sample_std_percent": 0.07
  },
  {
    "domain": "text",
    "method": "Safe full-KL",
    "accuracy_mean_percent": 93.33,
    "accuracy_sample_std_percent": 0.29
  }
]


==> anc/Supplementary_Material/data/clinc150/accuracy.json <==
{
  "runs": [
    {
      "method": "KL-Dist",
      "seed": 42,
      "correct": 4194,
      "total": 4500,
      "accuracy_percent": 93.2
    },
    {
      "method": "DP-U",
      "seed": 42,
      "correct": 4194,
      "total": 4500,
      "accuracy_percent": 93.2
    },
    {
      "method": "KL-Dist",
      "seed": 43,
      "correct": 4201,
      "total": 4500,
      "accuracy_percent": 93.35555555555555
    },
    {
      "method": "DP-U",
      "seed": 43,
      "correct": 4201,
      "total": 4500,
      "accuracy_percent": 93.35555555555555
    },
    {
      "method": "KL-Dist",
      "seed": 44,
      "correct": 4211,
      "total": 4500,
      "accuracy_percent": 93.57777777777778
    },
    {
      "method": "DP-U",
      "seed": 44,
      "correct": 4211,
      "total": 4500,
      "accuracy_percent": 93.57777777777778
    }
  ],
  "summary": [
    {
      "method": "KL-Dist",
      "mean_accuracy_percent": 93.37777777777778,
      "sample_standard_deviation_percent": 0.18986674989594654
    },
    {
      "method": "DP-U",
      "mean_accuracy_percent": 93.37777777777778,
      "sample_standard_deviation_percent": 0.18986674989594654
    }
  ]
}


==> anc/Supplementary_Material/data/clinc150/settings.json <==
[
  {
    "method": "KL-Dist",
    "seed": 42,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "10301560c1d7b0919da6c4eaa1436bffd79189a0044658d04f2393d8fe8417a5",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  },
  {
    "method": "DP-U",
    "seed": 42,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "10301560c1d7b0919da6c4eaa1436bffd79189a0044658d04f2393d8fe8417a5",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  },
  {
    "method": "KL-Dist",
    "seed": 43,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "8e09dbfd970964aa835fc1c8bbaf7f4f990044e6c9134ec0c20cf38b9a6ae295",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  },
  {
    "method": "DP-U",
    "seed": 43,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "8e09dbfd970964aa835fc1c8bbaf7f4f990044e6c9134ec0c20cf38b9a6ae295",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  },
  {
    "method": "KL-Dist",
    "seed": 44,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "9705e918506e94731e3ade497e26d4feab45775a36cfb5c0a7cbe203d2cd7f81",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  },
  {
    "method": "DP-U",
    "seed": 44,
    "dataset": "CLINC150",
    "classes": 150,
    "teacher": "google-bert/bert-large-uncased",
    "student": "BERT-Mini",
    "train_examples": 18000,
    "test_examples": 4500,
    "max_length": 128,
    "pooling": "BERT pretrained pooler_output",
    "precision": "FP32; TF32 disabled",
    "initialization_sha256": "907685acbfd27389e01f347c3e7e16028d6de88fd55db8f4384f27a2d9c5893a",
    "data_order_sha256": "9705e918506e94731e3ade497e26d4feab45775a36cfb5c0a7cbe203d2cd7f81",
    "epochs": 4,
    "optimizer_updates": 1125,
    "batch_size": 64,
    "microbatch_size": 32,
    "base_learning_rate": 0.0003,
    "warmup_fraction": 0.1,
    "optimizer": {
      "name": "Google AdamWeightDecay",
      "betas": [
        0.9,
        0.999
      ],
      "eps": 1e-06,
      "weight_decay": 0.01,
      "clip_norm": 1.0,
      "bias_correction": false
    },
    "evaluation": "final epoch"
  }
]


==> anc/Supplementary_Material/data/clinc150/teacher_selection.json <==
[
  {
    "seed": 42,
    "epoch": 1,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 42,
    "epoch": 2,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 42,
    "epoch": 3,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 42,
    "epoch": 4,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 43,
    "epoch": 1,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 43,
    "epoch": 2,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 43,
    "epoch": 3,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 43,
    "epoch": 4,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 44,
    "epoch": 1,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 44,
    "epoch": 2,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 44,
    "epoch": 3,
    "teacher_selection_rate": 1.0
  },
  {
    "seed": 44,
    "epoch": 4,
    "teacher_selection_rate": 1.0
  }
]


==> anc/Supplementary_Material/data/continuation128/results.json <==
{
  "conditional_kl_start": 1.8,
  "conditional_kl_TPKD_end": 1.557,
  "gain_over_CE_at_end": 0.244,
  "gain_over_compensation_at_end": 0.32
}


==> anc/Supplementary_Material/data/table1/results.json <==
[
  {
    "state": "vision20",
    "blocked_percent": 50.0,
    "conditional_kl": 1.696,
    "minimum_log_odds_cost": 7.52
  },
  {
    "state": "vision40",
    "blocked_percent": 55.29,
    "conditional_kl": 1.766,
    "minimum_log_odds_cost": 7.632
  },
  {
    "state": "vision60",
    "blocked_percent": 58.9,
    "conditional_kl": 1.803,
    "minimum_log_odds_cost": 7.569
  }
]


==> anc/Supplementary_Material/data/table2/numerical_precision.json <==
{
  "maximum_output_execution_error": 1.4210854715202004e-14,
  "maximum_CE_reference_margin_violation": 1.4210854715202004e-14
}


==> anc/Supplementary_Material/data/table2/results.json <==
[
  {
    "state": "vision20",
    "gain_over_CE_x1e_minus3": 1.195,
    "conditional_kl_change_x1e_minus3": -1.359,
    "minimum_retained_percent": 52.13,
    "minimum_cosine": 0.722,
    "joint_error_change_x1e_minus3": -3.302
  },
  {
    "state": "vision60",
    "gain_over_CE_x1e_minus3": 1.213,
    "conditional_kl_change_x1e_minus3": -1.283,
    "minimum_retained_percent": 52.13,
    "minimum_cosine": 0.7221,
    "joint_error_change_x1e_minus3": -1.831
  }
]


==> anc/Supplementary_Material/data/table3/batches.json <==
[
  {
    "state": "vision20",
    "batch": 1,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008177801654395411
  },
  {
    "state": "vision20",
    "batch": 2,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008472949936880747
  },
  {
    "state": "vision20",
    "batch": 3,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.007832721309165569
  },
  {
    "state": "vision20",
    "batch": 4,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.0068086760568442095
  },
  {
    "state": "vision20",
    "batch": 5,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.00696234918084726
  },
  {
    "state": "vision20",
    "batch": 6,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.009146978703532982
  },
  {
    "state": "vision20",
    "batch": 7,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.007480659193504602
  },
  {
    "state": "vision20",
    "batch": 8,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.00792206118215999
  },
  {
    "state": "vision20",
    "batch": 9,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.007566639063895986
  },
  {
    "state": "vision20",
    "batch": 10,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008403309296954209
  },
  {
    "state": "vision20",
    "batch": 11,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008659079218371168
  },
  {
    "state": "vision20",
    "batch": 12,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.00861598343847425
  },
  {
    "state": "vision20",
    "batch": 13,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.009791913596955082
  },
  {
    "state": "vision20",
    "batch": 14,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.010213221101048386
  },
  {
    "state": "vision20",
    "batch": 15,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.007917919714113264
  },
  {
    "state": "vision20",
    "batch": 16,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.0080562329498155
  },
  {
    "state": "vision60",
    "batch": 1,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.010733649068927598
  },
  {
    "state": "vision60",
    "batch": 2,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.014531203337298848
  },
  {
    "state": "vision60",
    "batch": 3,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008300763106712239
  },
  {
    "state": "vision60",
    "batch": 4,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008121945413497311
  },
  {
    "state": "vision60",
    "batch": 5,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.009035999075463153
  },
  {
    "state": "vision60",
    "batch": 6,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.01125050690814322
  },
  {
    "state": "vision60",
    "batch": 7,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.009736906601547135
  },
  {
    "state": "vision60",
    "batch": 8,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.008253767924957689
  },
  {
    "state": "vision60",
    "batch": 9,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.010256730413146675
  },
  {
    "state": "vision60",
    "batch": 10,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.0103684005515019
  },
  {
    "state": "vision60",
    "batch": 11,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.010669140280355593
  },
  {
    "state": "vision60",
    "batch": 12,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.0006985503740639665
  },
  {
    "state": "vision60",
    "batch": 13,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.013398956955458674
  },
  {
    "state": "vision60",
    "batch": 14,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.011872805905817074
  },
  {
    "state": "vision60",
    "batch": 15,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.0100094545311058
  },
  {
    "state": "vision60",
    "batch": 16,
    "conditional_learning_condition_met": true,
    "joint_descent_condition_met": true,
    "native_conditional_gain": 0.010932760158766541
  }
]


==> anc/Supplementary_Material/data/table3/results.json <==
[
  {
    "state": "vision20",
    "conditional_learning": "16/16",
    "joint_descent": "16/16",
    "positive_native_pairs": "16/16",
    "mean_native_conditional_gain_x1e_minus3": 8.252
  },
  {
    "state": "vision60",
    "conditional_learning": "16/16",
    "joint_descent": "16/16",
    "positive_native_pairs": "16/16",
    "mean_native_conditional_gain_x1e_minus3": 9.886
  }
]


==> anc/Supplementary_Material/requirements.txt <==
numpy>=1.24,<3


==> anc/Supplementary_Material/scripts/check_clinc150.py <==
"""Check the supplied CLINC150 KL-Dist/DP-U endpoint evidence; no training."""

import argparse
import hashlib
import json
import math
from pathlib import Path
import re
from zipfile import BadZipFile

import numpy as np

from results import ROOT, ValidationError, dump_json, keys, load_json, number, require

SEEDS = (42, 43, 44)
METHODS = ("KL-Dist", "DP-U")
RUNS = {(method, seed) for method in METHODS for seed in SEEDS}
N, CLASSES = 4500, 150
TOL = 1e-12


def _runs(rows, fields, context):
    require(isinstance(rows, list), f"Expected list: {context}")
    indexed = {}
    for row in rows:
        keys(row, fields, context)
        require(type(row["seed"]) is int and row["seed"] in SEEDS, f"Invalid seed: {context}")
        require(isinstance(row["method"], str) and row["method"] in METHODS,
                f"Invalid method: {context}")
        key = row["method"], row["seed"]
        require(key not in indexed, f"Duplicate run: {context}/{key}")
        indexed[key] = row
    require(set(indexed) == RUNS, f"Incomplete or unexpected runs: {context}")
    return indexed


def _close(actual, expected, context):
    number(actual, context)
    number(expected, context)
    require(math.isclose(actual, expected, rel_tol=0, abs_tol=TOL),
            f"Value mismatch: {context}: {actual} vs {expected}")


def _prediction(path):
    try:
        with np.load(path, allow_pickle=False) as archive:
            require(len(archive.files) == 3 and set(archive.files) == {"row_id", "labels", "logits"},
                    f"Unexpected or duplicate NPZ fields: {path.name}")
            data = {name: archive[name].copy() for name in archive.files}
    except (OSError, ValueError, EOFError, BadZipFile) as exc:
        raise ValidationError(f"Cannot read prediction {path.name}: {exc}") from exc
    for name in ("row_id", "labels"):
        require(data[name].shape == (N,) and data[name].dtype == np.dtype("int64"),
                f"Expected int64[{N}]: {path.name}/{name}")
    require(np.array_equal(data["row_id"], np.arange(N, dtype=np.int64)),
            f"Expected row IDs 0..{N - 1}: {path.name}")
    require(((data["labels"] >= 0) & (data["labels"] < CLASSES)).all(),
            f"Labels outside 0..{CLASSES - 1}: {path.name}")
    logits = data["logits"]
    require(logits.shape == (N, CLASSES) and logits.dtype == np.dtype("float32"),
            f"Expected float32[{N}, {CLASSES}]: {path.name}/logits")
    require(np.isfinite(logits).all(), f"Nonfinite logits: {path.name}")
    return data


def _settings(rows, protocol):
    fields = ("method", "seed", "dataset", "classes", "teacher", "student", "train_examples",
              "test_examples", "max_length", "pooling", "precision", "initialization_sha256",
              "data_order_sha256", "epochs", "optimizer_updates", "batch_size", "microbatch_size",
              "base_learning_rate", "warmup_fraction", "optimizer", "evaluation")
    indexed = _runs(rows, fields, "settings")
    require(isinstance(protocol, dict) and isinstance(protocol.get("full_training"), dict),
            "Missing full-training protocol")
    full = protocol["full_training"]
    require(full.get("seeds") == list(SEEDS), "Protocol seed list mismatch")
    require(isinstance(full.get("text"), dict), "Missing text protocol")
    text = full["text"]
    mapping = {"student": "student", "train_examples": "train_examples", "test_examples": "test_examples",
               "max_length": "maximum_length", "epochs": "epochs", "optimizer_updates": "total_iterations",
               "batch_size": "effective_batch_size", "microbatch_size": "microbatch_size",
               "base_learning_rate": "base_learning_rate"}
    optimizer_mapping = {"name": "optimizer", "betas": "betas", "eps": "epsilon",
                         "weight_decay": "weight_decay", "clip_norm": "global_gradient_norm_clip",
                         "bias_correction": "bias_correction"}
    for key, row in indexed.items():
        require(row["dataset"] == "CLINC150" and type(row["classes"]) is int and row["classes"] == CLASSES,
                f"Dataset/classes mismatch: {key}")
        require(row["test_examples"] == N and row["epochs"] == 4, f"Evaluation/epoch count mismatch: {key}")
        require(isinstance(row["teacher"], str) and bool(row["teacher"]), f"Missing teacher: {key}")
        for name in ("initialization_sha256", "data_order_sha256"):
            require(isinstance(row[name], str) and re.fullmatch(r"[0-9a-fA-F]{64}", row[name]) is not None,
                    f"Invalid SHA-256: {key}/{name}")
        for name in ("train_examples", "test_examples", "max_length", "epochs", "optimizer_updates",
                     "batch_size", "microbatch_size"):
            require(type(row[name]) is int and row[name] > 0, f"Invalid positive integer: {key}/{name}")
        for name in ("base_learning_rate", "warmup_fraction"):
            number(row[name], f"settings/{key}/{name}")
        require(row["base_learning_rate"] > 0 and 0 <= row["warmup_fraction"] < 1,
                f"Invalid learning-rate/warmup settings: {key}")
        for name, target in mapping.items():
            require(target in text and row[name] == text[target], f"Protocol mismatch: {key}/{name}")
        keys(row["optimizer"], optimizer_mapping, f"optimizer/{key}")
        for name in ("eps", "weight_decay", "clip_norm"):
            number(row["optimizer"][name], f"optimizer/{key}/{name}")
        require(isinstance(row["optimizer"]["betas"], list) and len(row["optimizer"]["betas"]) == 2,
                f"Invalid optimizer betas: {key}")
        for value in row["optimizer"]["betas"]:
            number(value, f"optimizer/{key}/beta")
        for name, target in optimizer_mapping.items():
            require(target in text and row["optimizer"][name] == text[target],
                    f"Optimizer/protocol mismatch: {key}/{name}")
        require(type(row["optimizer"]["bias_correction"]) is bool, f"Expected Boolean bias correction: {key}")
        require(row["precision"] == "FP32; TF32 disabled" and text.get("precision") == "FP32, TF32 disabled",
                f"Precision/protocol mismatch: {key}")
        require(row["pooling"] == "BERT pretrained pooler_output"
                and text.get("classifier_input") == "pretrained pooler output", f"Pooling/protocol mismatch: {key}")
        require(int(row["warmup_fraction"] * row["optimizer_updates"]) == text.get("warmup_iterations"),
                f"Warmup/protocol mismatch: {key}")
        require(row["evaluation"] == "final epoch" and full.get("selection") == "fixed final epoch",
                f"Evaluation/protocol mismatch: {key}")
    for seed in SEEDS:
        a = {k: v for k, v in indexed["KL-Dist", seed].items() if k != "method"}
        b = {k: v for k, v in indexed["DP-U", seed].items() if k != "method"}
        require(a == b, f"Settings differ between methods: seed {seed}")
    return {"paired_settings_equal_except_method": True,
            "sha256_strings_valid": True,
            "protocol_fields_checked": list(mapping) + ["optimizer/" + k for k in optimizer_mapping]
            + ["precision", "pooling", "warmup_iterations", "evaluation"]}


def check(root=ROOT):
    root = Path(root)
    base = root / "data/clinc150"
    expected_files = {f"seed{seed}/{method}.npz" for method, seed in RUNS}
    found_files = {p.relative_to(base).as_posix() for p in base.rglob("*.npz")}
    require(found_files == expected_files, "Prediction NPZ coverage differs from the six expected runs")
    accuracy = load_json(base / "accuracy.json")
    keys(accuracy, ("runs", "summary"), "accuracy.json")
    recorded = _runs(accuracy["runs"], ("method", "seed", "correct", "total", "accuracy_percent"), "accuracy runs")
    scores = load_json(root / "data/accuracy/seed_scores.json")
    require(isinstance(scores, list) and all(isinstance(r, dict) for r in scores), "Expected seed-score records")
    old = _runs([r for r in scores if r.get("domain") == "text" and r.get("method") in METHODS],
                ("domain", "method", "seed", "accuracy_percent"), "original text scores")
    settings = _settings(load_json(base / "settings.json"), load_json(root / "configs/protocols.json"))
    rows, pairs, values = [], [], {method: [] for method in METHODS}
    for seed in SEEDS:
        endpoints = {}
        for method in METHODS:
            data = _prediction(base / f"seed{seed}/{method}.npz")
            endpoints[method] = data
            correct = int(np.count_nonzero(np.argmax(data["logits"], axis=1) == data["labels"]))
            percent = 100.0 * correct / N
            record = recorded[method, seed]
            require(type(record["correct"]) is int and record["correct"] == correct,
                    f"Correct-count mismatch: {method}/{seed}")
            require(type(record["total"]) is int and record["total"] == N, f"Total mismatch: {method}/{seed}")
            _close(record["accuracy_percent"], percent, f"accuracy.json/{method}/{seed}")
            _close(old[method, seed]["accuracy_percent"], percent, f"seed_scores.json/{method}/{seed}")
            values[method].append(percent)
            rows.append({"method": method, "seed": seed, "correct": correct, "total": N, "accuracy_percent": percent})
        a, b = endpoints["KL-Dist"], endpoints["DP-U"]
        for name in ("row_id", "labels", "logits"):
            require(np.array_equal(a[name], b[name]), f"Paired {name} differ: seed {seed}")
        raw_a, raw_b = a["logits"].tobytes(order="C"), b["logits"].tobytes(order="C")
        require(raw_a == raw_b, f"Logit element bytes differ: seed {seed}")
        pairs.append({"seed": seed, "all_three_arrays_elementwise_equal": True,
                      "logits_bytes_equal": True, "logits_c_order_sha256": hashlib.sha256(raw_a).hexdigest()})
    summaries = accuracy["summary"]
    require(isinstance(summaries, list) and len(summaries) == len(METHODS), "Summary coverage mismatch")
    summary_by_method = {}
    for row in summaries:
        keys(row, ("method", "mean_accuracy_percent", "sample_standard_deviation_percent"), "accuracy summary")
        require(isinstance(row["method"], str) and row["method"] in METHODS
                and row["method"] not in summary_by_method, "Invalid or duplicate summary method")
        summary_by_method[row["method"]] = row
    summary = []
    for method in METHODS:
        mean, std = float(np.mean(values[method])), float(np.std(values[method], ddof=1))
        _close(summary_by_method[method]["mean_accuracy_percent"], mean, f"mean/{method}")
        _close(summary_by_method[method]["sample_standard_deviation_percent"], std, f"sample SD/{method}")
        summary.append({"method": method, "mean_accuracy_percent": mean,
                        "sample_standard_deviation_percent": std,
                        "formatted_percent": f"{mean:.2f} +/- {std:.2f}"})
    selection = load_json(base / "teacher_selection.json")
    require(isinstance(selection, list), "Teacher-selection records must be a list")
    seen = set()
    for row in selection:
        keys(row, ("seed", "epoch", "teacher_selection_rate"), "teacher selection")
        require(type(row["seed"]) is int and row["seed"] in SEEDS, "Invalid teacher-selection seed")
        require(type(row["epoch"]) is int and 1 <= row["epoch"] <= 4, "Invalid teacher-selection epoch")
        key = row["seed"], row["epoch"]
        require(key not in seen, f"Duplicate teacher-selection epoch: {key}")
        seen.add(key)
        number(row["teacher_selection_rate"], f"teacher selection/{key}")
        require(row["teacher_selection_rate"] == 1.0, f"Recorded teacher-selection rate is not 1.0: {key}")
    require(seen == {(seed, epoch) for seed in SEEDS for epoch in range(1, 5)},
            "Teacher-selection seed/epoch coverage mismatch")
    return {"status": "passed", "runs": rows, "paired_endpoints": pairs, "summary": summary,
            "settings": settings, "recorded_teacher_selection": {"epochs_checked": len(seen), "all_rates": 1.0},
            "scope": {
                "recomputed_from_arrays": "Argmax correct counts, accuracies, sample mean/SD (ddof=1), and paired endpoint equality.",
                "teacher_selection": "The 12 supplied epoch-level rates are checked, not independently recomputed; counts and raw selection indicators are absent.",
                "initialization_and_data_order": "Paired setting records and SHA-256 syntax are checked; underlying initialization arrays and data-order sequences are absent, so their hashes cannot be independently recomputed.",
                "training": "No training replay is performed; endpoint equality alone does not establish equality of every intermediate training state."
            }}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=ROOT, help="Supplementary_Material directory")
    parser.add_argument("--report", type=Path, help="Optional JSON report output")
    args = parser.parse_args()
    try:
        report = check(args.root)
    except (ValidationError, OSError) as exc:
        parser.exit(1, f"Validation failed: {exc}\n")
    if args.report:
        dump_json(args.report, report)
    print(json.dumps(report, indent=2, ensure_ascii=True, allow_nan=False))


if __name__ == "__main__":
    main()


==> anc/Supplementary_Material/scripts/check_results.py <==
"""Check measurements, reported statistics, table generation and formulas."""

import argparse
from pathlib import Path
import sys

from results import (ROOT, collect, dump_json, load_json,
                     table_documents, verify_statistics, ValidationError)
from check_theory import run_checks as check_analytical_formulas
from check_clinc150 import check as check_clinc150


def check(root):
    for directory in (root / "data", root / "configs"):
        for path in directory.rglob("*.json"):
            load_json(path)
    summary = collect(root)
    verify_statistics(root, summary)
    table_documents(root, summary)
    analytical = check_analytical_formulas()
    clinc150_pair = check_clinc150(root)
    checks = [
        "JSON fields and unique keys; numeric types and finite values",
        "NPZ fields, dimensions, dtypes and consecutive local identifiers",
        "26 method-domain configurations, each with seeds 42, 43 and 44",
        "Means and sample standard deviations for Tables 4 and 5",
        "Blocking proportions and blocked-set means for Table 1",
        "Exact-step gains, changes and minima for Table 2",
        "Recorded per-example endpoint and descent statements in Section 6",
        "Recorded geometric-test counts and native gains for Table 3",
        "128-iteration observation-set endpoints and reported paired gains",
        "Numerical-precision summary and recomputed CE-reference margin discrepancy",
        "Accuracy differences computed before display rounding",
        "Generation of all five LaTeX tables from checked measurements",
        "Analytical formulas and manuscript examples (8 check groups)",
        "CLINC150 KL-Dist/DP-U arrays, accuracy and paired records (Appendix E.1)",
    ]
    return {"status": "passed", "checks": checks, "analytical_checks": analytical, "clinc150_pair_checks": clinc150_pair}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=ROOT)
    parser.add_argument("--report", type=Path)
    args = parser.parse_args()
    try:
        report = check(args.root.resolve())
    except (ValidationError, OSError, ValueError, KeyError, TypeError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1
    if args.report:
        dump_json(args.report, report)
    print(f"PASS: {len(report['checks'])} check groups.")
    for item in report["checks"]:
        print("  " + item)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/Supplementary_Material/scripts/check_theory.py <==
"""Executable checks of the manuscript's formulas and analytical examples.

See README.md for manuscript locations and numerical tolerances.
"""

from fractions import Fraction
import math
import sys

import numpy as np

ATOL = 1e-12
RTOL = 1e-10


class TheoryCheckError(ValueError):
    """A formula, precondition or numerical comparison failed."""


def require(condition, message):
    if not condition:
        raise TheoryCheckError(message)


def close(actual, expected, context, atol=ATOL, rtol=RTOL):
    a, b = np.asarray(actual), np.asarray(expected)
    require(a.shape == b.shape, f"{context}: shape mismatch")
    require(np.isfinite(a).all() and np.isfinite(b).all(), f"{context}: nonfinite value")
    error = float(np.max(np.abs(a - b)))
    require(np.allclose(a, b, atol=atol, rtol=rtol), f"{context}: maximum discrepancy {error:.3g}")


def ge(left, right, context):
    left, right = np.asarray(left), np.asarray(right)
    require(np.isfinite(left).all() and np.isfinite(right).all(), f"{context}: nonfinite value")
    tolerance = ATOL + RTOL * np.maximum(np.abs(left), np.abs(right))
    require(np.all(left >= right - tolerance), f"{context}: inequality violated")


def probability(p):
    p = np.asarray(p, dtype=np.float64)
    require(p.ndim == 1 and len(p) >= 2, "Expected a probability vector")
    require(np.isfinite(p).all() and (p > 0).all(), "Probabilities must be finite and positive")
    close(p.sum(), 1.0, "Probability normalization")
    return p


def logsumexp(z):
    z = np.asarray(z, dtype=np.float64)
    maximum = z.max()
    return float(maximum + np.log(np.exp(z - maximum).sum()))


def softmax(z):
    z = np.asarray(z, dtype=np.float64)
    return np.exp(z - logsumexp(z))


def kl(q, r):
    q, r = probability(q), probability(r)
    return float(q @ (np.log(q) - np.log(r)))


def non_target(k, y):
    require(type(y) is int and 0 <= y < k, "Invalid true-label index")
    return np.arange(k) != y


def project(x, y=0):
    """Appendix B.1: sorted-prefix projection onto the star cone."""
    x = np.asarray(x, dtype=np.float64)
    require(x.ndim == 1 and len(x) >= 3 and np.isfinite(x).all(), "Invalid projection input")
    mask = non_target(len(x), y)
    prefix = np.r_[0.0, np.cumsum(np.sort(x[mask]))]
    zeta = float(np.min((x[y] + prefix) / np.arange(1, len(x) + 1)))
    d = np.maximum(x, zeta)
    d[y] = zeta
    return d


def projection_root(x, y=0):
    """Independent scalar stationarity solve from the proof in Appendix B.1."""
    x = np.asarray(x, dtype=np.float64)
    mask = non_target(len(x), y)
    lower, upper = float(x.min()), float(x[y])
    for _ in range(100):
        midpoint = (lower + upper) / 2
        derivative = midpoint - x[y] + np.maximum(midpoint - x[mask], 0).sum()
        if derivative > 0:
            upper = midpoint
        else:
            lower = midpoint
    zeta = (lower + upper) / 2
    result = np.maximum(x, zeta)
    result[y] = zeta
    return result


def signals(p, q, y=0):
    p, q = probability(p), probability(q)
    require(len(p) >= 3 and len(q) == len(p) - 1, "Conditional target dimension mismatch")
    mask = non_target(len(p), y)
    r = softmax(np.log(p)[mask])
    h = p.copy()
    h[y] -= 1
    u = np.zeros_like(p)
    u[mask] = r - q
    d = project(u, y)
    ell = -d[y]
    a0 = np.full_like(p, 1 / (len(p) - 1))
    a0[y] = -1
    w = d - ell * a0
    return r, h, u, d, ell, a0, w, h + d / 2, 4 * h + u


def margins(z, y=0):
    return z[y] - z[non_target(len(z), y)]


def ce(z, y=0):
    return logsumexp(z) - z[y]


def conditional_loss(z, q, y=0):
    z_nt = np.asarray(z)[non_target(len(z), y)]
    return float(q @ (np.log(q) - z_nt + logsumexp(z_nt)))


def phi(z, q, y=0):
    return 4 * ce(z, y) + conditional_loss(z, q, y)


def cosine(a, b):
    denominator = np.linalg.norm(a) * np.linalg.norm(b)
    require(denominator > 0, "Cosine is undefined for a zero vector")
    return float(a @ b / denominator)


def fixtures():
    # Figure 1 and the conditional geometry of Figure 3.
    yield np.array([.90, .07, .03]), np.array([5 / 12, 7 / 12])
    yield np.r_[.9, .1 * np.array([.2, .3, .5])], np.array([.3, .32, .38])
    # Positive instantiations of the equality construction in Appendix B.3.
    for k in (3, 4, 100, 150):
        q = np.full(k - 1, 1 / (k - 1))
        a = 1 / (4 * (k - 1))
        difference = np.r_[-a, np.full(k - 2, a / (k - 2))]
        for sign in (1, -1):
            r = q + sign * difference
            yield np.r_[.9, .1 * r], q


def check_blocking_and_cost():
    p = np.array([.90, .07, .03])
    t = np.array([.40, .25, .35])
    r, q, rho = np.array([.7, .3]), np.array([5 / 12, 7 / 12]), .9
    require((p[1:] < t[1:]).all(), "Figure 1 blocking condition")
    rho_f, r_f = Fraction(9, 10), (Fraction(7, 10), Fraction(3, 10))
    q_f = (Fraction(5, 12), Fraction(7, 12))
    ratio = max(a / b for a, b in zip(q_f, r_f))
    minimum = rho_f * ratio / (1 - rho_f + rho_f * ratio)
    require(ratio == Fraction(35, 18) and minimum == Fraction(35, 37), "Exact Figure 1 transfer cost")
    end_f = (minimum, *((1 - minimum) * a for a in q_f))
    require(end_f == (Fraction(35, 37), Fraction(5, 222), Fraction(7, 222)), "Exact Figure 1 endpoint")
    endpoint = np.array([float(a) for a in end_f])
    close(endpoint[0] / endpoint[1:], np.array([42.0, 30.0]), "Figure 1 endpoint ratios")
    close(math.log(float(minimum / (1 - minimum))) - math.log(9),
          math.log(35 / 18), "Minimum log-odds increment")
    previous_margin = margins(np.log(p))
    previous_conditional = kl(q, r)
    for s in (0.0, .25, .5, .75, 1.0):
        rs = (1 - s) * r + s * q
        factor = 1 - s + s * float(ratio)
        confidence = rho * factor / (1 - rho + rho * factor)
        ps = np.r_[confidence, (1 - confidence) * rs]
        dm = margins(np.log(ps)) - margins(np.log(p))
        close(kl(t, ps) - kl(t, p), kl(p, ps) + (t[1:] - p[1:]) @ dm, "Theorem 1 KL identity")
        ge(dm, 0, "Path safety")
        ge(margins(np.log(ps)), previous_margin, "Path margin monotonicity")
        ge(previous_conditional, kl(q, rs), "Path conditional monotonicity")
        delta = q - r
        close(-np.sum(q * delta / rs), -(1 - s) * np.sum(delta**2 / rs), "Path KL derivative identity")
        previous_margin, previous_conditional = margins(np.log(ps)), kl(q, rs)
    close(ps, endpoint, "Path endpoint")
    close(kl(q, softmax(np.log(endpoint[1:]))), 0.0, "Exact conditional transfer")
    below = np.r_[rho, (1 - rho) * q]
    require(np.min(margins(np.log(below)) - margins(np.log(p))) < 0, "Insufficient compensation loses a margin")
    for value, printed in ((ce(np.log(p)), .105361), (ce(np.log(endpoint)), .055570),
                           (kl(q, r), .171739), (kl(t, p), .853727), (kl(t, endpoint), 1.099879)):
        require(round(value, 6) == printed, "Figure 1 loss evaluation differs from Appendix A.4")


def check_projection():
    for p, q in fixtures():
        _, h, u, d, _, _, _, _, _ = signals(p, q)
        t = np.r_[.4, .6 * q]
        for x in (u, -u, h, p - t, d, np.zeros_like(p)):
            for y in range(len(p)):
                permutation = np.arange(len(p))
                permutation[0], permutation[y] = permutation[y], permutation[0]
                xx = x[permutation]
                result = project(xx, y)
                mask = non_target(len(p), y)
                residual = xx - result
                close(result, projection_root(xx, y), "Sorted projection versus stationarity root")
                close(result, project(x)[permutation], "True-label relabeling")
                ge(result[mask] - result[y], 0, "Projection feasibility")
                ge(-residual[mask], 0, "Polar-cone multipliers")
                close(residual.sum(), 0.0, "KKT stationarity")
                close(residual @ result, 0.0, "KKT complementarity")
                close((result[mask] - result[y]) * residual[mask], np.zeros(len(p) - 1), "Coordinate complementarity")
                close(project(result, y), result, "Projection idempotence")


def check_clipped_teacher():
    for p, q in fixtures():
        r, _, u, d, ell, a0, w, _, _ = signals(p, q)
        clipped = np.minimum(q, r + ell)
        close(ell, np.maximum(q - r - ell, 0).sum(), "Compensation root equation")
        close(d, np.r_[-ell, r - clipped], "Clipped-teacher representation")
        close(clipped.sum(), 1 - ell, "Retained teacher mass")
        close(d, ell * a0 + w, "Orthogonal decomposition")
        close(w[0], 0.0, "Conditional component target coordinate")
        close(w.sum(), 0.0, "Conditional component sum")
        close(a0 @ w, 0.0, "Conditional-compensation orthogonality")
        close(u @ w, d @ d, "Pure conditional inner product")
        tv = float(np.abs(q - r).sum() / 2)
        ge(ell, tv / (len(p) - 1), "Lower compensation bound")
        ge(tv / 2, ell, "Upper compensation bound")
        multipliers = np.maximum(q - r - ell, 0)
        removed = ell**2 + multipliers @ multipliers
        close(u @ u - u @ d, removed, "Exact removed signal")
        normalized = clipped / (1 - ell)
        local_gradient = np.r_[-ell, (1 - ell) * (r - normalized) + ell * r]
        close(local_gradient, d, "Frozen local-loss gradient")
    r, q = np.array([.2, .3, .5]), np.array([.3, .32, .38])
    u = np.r_[0.0, r - q]
    d = project(u)
    w = d - (-d[0]) * np.r_[-1., np.ones(3) / 3]
    close(d, np.array([-.05, -.05, -.02, .12]), "Figure 3 projected coordinates")
    close(w, np.array([0., -1 / 15, -11 / 300, 31 / 300]), "Figure 3 conditional coordinates")
    require(round(math.degrees(math.acos(cosine(u, w))), 2) == 11.54, "Figure 3 angle")


def check_retention():
    for p, q in fixtures():
        _, _, u, d, _, _, w, _, _ = signals(p, q)
        gamma = len(p) / (2 * (len(p) - 1))
        close(u @ d, d @ d, "Projection inner-product identity")
        ge(d @ d, gamma * (u @ u), "Retained conditional norm")
        ge(w @ w, gamma * (d @ d), "Retained pure-conditional norm")
        ge((1 + gamma) * (u @ w), gamma * (u @ u) + w @ w, "Conditional sector inequality")
        ge(cosine(u, w), 2 * math.sqrt(gamma) / (1 + gamma), "Conditional angle bound")
    for k in (3, 4, 100, 150):
        a = 1 / (4 * (k - 1))
        u = np.r_[0., -a, np.full(k - 2, a / (k - 2))]
        gamma = k / (2 * (k - 1))
        d = project(u)
        w = d - (-d[0]) * np.r_[-1., np.ones(k - 1) / (k - 1)]
        close((d @ d) / (u @ u), gamma, "Tight retention construction")
        close(w, gamma * u, "Simultaneous pure-component equality")
        # The algebraic rho -> 1 limit is h=0; this is not a finite-state convergence test.
        close(cosine(u, d / 2), math.sqrt(gamma), "Limiting joint-angle equality")


def check_task_and_joint_descent():
    for p, q in fixtures():
        r, h, u, d, ell, a0, _, v, g = signals(p, q)
        gamma, z = len(p) / (2 * (len(p) - 1)), np.log(p)
        e = u - d
        lhs = g @ v - v @ v - gamma * (g @ g) / 4
        rhs = ((3 - 4 * gamma) * (h @ h) + 2 * (1 - gamma) * (h @ d)
               + (1 - 2 * gamma) * (h @ e) + ((1 - gamma) * (d @ d) - gamma * (e @ e)) / 4)
        close(lhs, rhs, "Complete-alignment expansion")
        ge(lhs, 0, "Complete-direction sector inequality")
        ge(cosine(g, v), math.sqrt(gamma), "Complete-direction cosine bound")
        close(u @ h, (1 - p[0]) * ((r - q) @ r), "CE-conditional interaction")
        close(u @ v, u @ h + (d @ d) / 2, "Complete conditional directional derivative")
        for eta in (.01, .4, .8):
            ce_end, tp_end = z - eta * h, z - eta * v
            ge(margins(tp_end), margins(ce_end), "TPKD versus CE margins")
            ge(margins(ce_end), margins(z), "CE versus starting margins")
            ge(ce(ce_end), ce(tp_end), "TPKD versus CE loss")
            ge(ce(z), ce(ce_end), "CE versus starting loss")
            close(margins(tp_end) - margins(ce_end), eta / 2 * np.maximum(r - q + ell, 0), "Exact extra-margin formula")
            close(softmax((z - eta * (h + ell * a0 / 2))[1:]), softmax(ce_end[1:]),
                  "Compensation-only conditional endpoint equals CE")
            upper = phi(z, q) - eta * gamma * (g @ g) / 4 - eta * (1 - 5 * eta / 4) * (v @ v)
            ge(upper, phi(tp_end, q), "Theorem 4 finite-step descent")
        close((np.diag(p) - np.outer(p, p)) @ np.ones(len(p)), np.zeros(len(p)), "Softmax covariance null direction")
        ge(.5, np.linalg.eigvalsh(np.diag(p) - np.outer(p, p)).max(), "CE Hessian bound")
        ge(.5, np.linalg.eigvalsh(np.diag(r) - np.outer(r, r)).max(), "Conditional Hessian bound")
        ge((g @ g) / 8, h @ h, "Label residual bound")
        ge(6 * (g @ g), u @ u, "Conditional residual bound")


def check_component_endpoints():
    p = np.array([.90, .07, .03])
    t = np.array([.40, .25, .35])
    q = softmax(np.log(t[1:]))
    close(project(p - t), np.zeros(3), "Blocked full-KL projection vanishes")
    require(np.linalg.norm(signals(p, q)[3]) > 0, "Conditional signal remains at Figure 1 blocked state")
    matched = np.r_[.9, .1 * q]
    _, h, u, d, _, _, _, _, _ = signals(matched, q)
    close(u, np.zeros(3), "Matched conditional target")
    close(d, np.zeros(3), "No-CE control at matched conditional target")
    require(np.linalg.norm(h) > 0, "Label signal remains when confidence is below one")
    for y in range(3):
        permutation = np.arange(3)
        permutation[0], permutation[y] = permutation[y], permutation[0]
        pp, tt = p[permutation], t[permutation]
        close(project(pp - tt, y), np.zeros(3), "Blocked full-KL with relabeled true class")


def check_exact_head():
    # A deterministic full-row-rank matrix with a bias column instantiates Appendix D.1.
    x = np.array([[1., 0., 1.], [0., 1., 1.]])
    p = np.array([.90, .07, .03])
    q = np.array([5 / 12, 7 / 12])
    z = np.stack([np.log(p), np.log(p)[[1, 0, 2]]])
    pinv = np.linalg.pinv(x)
    close(x @ pinv, np.eye(2), "Full-row-rank pseudoinverse")
    a = pinv @ z
    v = signals(p, q)[7]
    vr = np.stack([v, v[[1, 0, 2]]])
    eta = .01
    displacement = -eta * pinv @ vr
    close(x @ (a + displacement), z - eta * vr, "Exact head realization without batch averaging")
    null_part = np.outer(np.array([-1., -1., 1.]), v)
    close(x @ null_part, np.zeros_like(z), "Null-space alternative")
    close(np.sum(displacement * null_part), 0., "Minimum-norm orthogonality")
    close(np.sum((displacement + null_part)**2), np.sum(displacement**2) + np.sum(null_part**2),
          "Minimum-norm displacement identity")
    # Check batch normalization independently of the pseudoinverse interface.
    jacobians = np.stack([np.eye(3), np.eye(3)])
    n = len(jacobians)
    stacked_j = jacobians.reshape(-1, 3) / math.sqrt(n)
    stacked_v = vr.reshape(-1) / math.sqrt(n)
    direct = sum(j.T @ row for j, row in zip(jacobians, vr)) / n
    close(stacked_j.T @ stacked_v, direct, "Batch-average direction injection")


def compression(jacobian, a, b):
    q, singular, _ = np.linalg.svd(np.column_stack([a, b]), full_matrices=False)
    require(singular[0] > 0, "Empty signal span")
    q = q[:, singular > 1e-12 * singular[0]]
    vjp = jacobian.T @ q
    return np.linalg.eigvalsh(vjp.T @ vjp), q


def measured_certificate(a, b, minimum, maximum):
    if minimum <= 0 or maximum < minimum:
        return False
    c = cosine(a, b)
    return c > 0 and (1 + c) * minimum > (1 - c) * maximum


def check_parameter_spectra():
    gamma = 100 / 198
    joint_limit = (1 + math.sqrt(gamma)) / (1 - math.sqrt(gamma))
    require(round(joint_limit, 6) == 5.912499, "K=100 joint threshold")
    require(round(joint_limit**2, 6) == 34.957650, "K=100 conditional threshold")
    p, q = list(fixtures())[1]
    _, _, u, _, _, _, w, v, g = signals(p, q)
    for a, b in ((u, w), (g, v)):
        c = cosine(a, b)
        require(0 < c < 1, "Noncollinear acute analytical signal pair")
        plus = (a / np.linalg.norm(a) + b / np.linalg.norm(b)) / math.sqrt(2 * (1 + c))
        minus = (a / np.linalg.norm(a) - b / np.linalg.norm(b)) / math.sqrt(2 * (1 - c))
        close(plus @ minus, 0., "Bisector orthogonality")
        threshold = (1 + c) / (1 - c)
        for ratio in ((1 + threshold) / 2, 2 * threshold):
            # The off-span stretch does not enter either restricted eigenvalue.
            projector = np.outer(plus, plus) + np.outer(minus, minus)
            j = np.outer(plus, plus) + math.sqrt(ratio) * np.outer(minus, minus) + 1000 * (np.eye(len(a)) - projector)
            values, basis = compression(j, a, b)
            close(values, np.array([1., ratio]), "Restricted spectrum from VJPs", atol=1e-9)
            full = j @ j.T
            close(basis.T @ full @ basis, (j.T @ basis).T @ (j.T @ basis), "Compressed Gram identity", atol=1e-8)
            direct = (j.T @ a) @ (j.T @ b)
            bound = .5 * ((1 + c) * values[0] - (1 - c) * values[-1]) * np.linalg.norm(a) * np.linalg.norm(b)
            close(direct, bound, "Sharp angle-spectrum construction", atol=1e-9)
            passed = measured_certificate(a, b, values[0], values[-1])
            require(passed == (ratio < threshold), "Measured-angle threshold classification")
            require((direct > 0) == passed, "Constructed paired inner-product sign")
        require(measured_certificate(a, a, 1, 1), "Collinear positive case")
        require(not measured_certificate(a, b, 0, 1), "Zero minimum stretch cannot certify")
    # Conditional and joint inner products use different signal pairs and scales.
    j = np.eye(len(u))
    close((j.T @ u) @ (j.T @ w / 2), .5 * u @ (j @ j.T) @ w, "Conditional increment normalization")
    close((j.T @ g) @ (j.T @ v), g @ (j @ j.T) @ v, "Joint inner-product normalization")


CHECKS = (
    ("blocking_cost", "Theorems 1-2; Appendix A.2-A.4; Figure 1", check_blocking_and_cost),
    ("projection", "Appendix B.1: closed projection and KKT conditions", check_projection),
    ("clipped_teacher", "Clipped-teacher representation; Appendix B.2, B.5-B.7; Figure 3", check_clipped_teacher),
    ("retention", "Theorem 3; Appendix B.3-B.4 and C.1", check_retention),
    ("task_joint_descent", "Theorem 4; Appendix B.1 and C.1-C.2, C.4", check_task_and_joint_descent),
    ("component_endpoints", "Appendix A.5: the two component consequences", check_component_endpoints),
    ("exact_head", "Proposition 1; Appendix D.1-D.2", check_exact_head),
    ("parameter_spectra", "Theorem 5; Appendix D.2-D.5", check_parameter_spectra),
)


def run_checks():
    results = []
    for name, location, check in CHECKS:
        try:
            check()
        except (TheoryCheckError, FloatingPointError, np.linalg.LinAlgError) as exc:
            raise TheoryCheckError(f"{name}: {exc}") from exc
        results.append({"id": name, "paper_location": location, "status": "passed"})
    return results


def main():
    try:
        results = run_checks()
    except (TheoryCheckError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1
    for result in results:
        print(f"PASS: {result['id']} ({result['paper_location']})")
    print(f"PASS: {len(results)} analytical check groups.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/Supplementary_Material/scripts/generate_tables.py <==
"""Generate the manuscript tables and summaries from measurements."""

import argparse
from pathlib import Path

from results import ROOT, collect, dump_json, table_documents, verify_statistics


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=ROOT / "output")
    args = parser.parse_args()
    summary = collect()
    displayed = verify_statistics(ROOT, summary)
    args.output.mkdir(parents=True, exist_ok=True)
    for name, text in table_documents(ROOT, summary).items():
        (args.output / name).write_text(text, encoding="utf-8")
    dump_json(args.output / "statistics.json", summary)
    dump_json(args.output / "display_values.json", displayed)
    print("Generated Tables 1-3 in mechanisms.tex, Table 4 in application.tex, and Table 5 in ablation.tex.")
    print(f"Output: {args.output.resolve()}")


if __name__ == "__main__":
    main()


==> anc/Supplementary_Material/scripts/results.py <==
"""Read measurements and reproduce the paper's experimental statistics."""

from collections import defaultdict
from pathlib import Path
import json
import math
import statistics

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
MAIN_METHODS = ("CE", "KD", "KL-Dist", "DKD", "DP-U", "DP-S", "XE-KL", "DHKD", "DTO-KD", "TPKD")
ABLATION_METHODS = ("CE", "Without CE gradient", "Safe full-KL", "Without projection", "TPKD")
DOMAINS = ("vision", "text")
SEEDS = (42, 43, 44)
STATES = ("vision20", "vision60")
TOL = 1e-12


class ValidationError(ValueError):
    """An input or reported statistic does not satisfy its specification."""


def require(condition, message):
    if not condition:
        raise ValidationError(message)


def _unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, f"Duplicate JSON key: {key}")
        result[key] = value
    return result


def _reject_constant(value):
    raise ValidationError(f"Nonfinite JSON number: {value}")


def _finite_json(value):
    if isinstance(value, dict):
        for item in value.values():
            _finite_json(item)
    elif isinstance(value, list):
        for item in value:
            _finite_json(item)
    elif isinstance(value, float):
        require(math.isfinite(value), "Nonfinite JSON number")


def load_json(path):
    try:
        value = json.loads(Path(path).read_text(encoding="utf-8"),
                           object_pairs_hook=_unique_object, parse_constant=_reject_constant)
        _finite_json(value)
        return value
    except (OSError, json.JSONDecodeError) as exc:
        raise ValidationError(f"Cannot parse {Path(path).name}: {exc}") from exc


def dump_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, ensure_ascii=True, allow_nan=False) + "\n", encoding="utf-8")


def number(value, context):
    require(type(value) in (int, float) and math.isfinite(value), f"Invalid number: {context}")


def keys(value, expected, context):
    require(isinstance(value, dict) and set(value) == set(expected), f"Unexpected fields: {context}")


def arrays(path, schema, size):
    try:
        with np.load(path, allow_pickle=False) as archive:
            require(len(archive.files) == len(set(archive.files)), f"Duplicate NPZ field: {path.name}")
            require(set(archive.files) == set(schema), f"Unexpected NPZ fields: {path.name}")
            data = {name: archive[name].copy() for name in schema}
    except (OSError, ValueError) as exc:
        raise ValidationError(f"Cannot parse {path.name}: {exc}") from exc
    for name, kind in schema.items():
        value = data[name]
        require(value.shape == (size,), f"Wrong shape: {path.name}/{name}")
        require(value.dtype.kind == kind, f"Wrong dtype: {path.name}/{name}")
        require(np.isfinite(value).all(), f"Nonfinite array: {path.name}/{name}")
    if "sample_id" in data:
        require(np.array_equal(data["sample_id"], np.arange(1, size + 1)), f"Nonconsecutive IDs: {path.name}")
    return data


def accuracy_groups(rows):
    require(isinstance(rows, list), "Accuracy records must be a list")
    groups = defaultdict(dict)
    for row in rows:
        keys(row, ("domain", "method", "seed", "accuracy_percent"), "accuracy score")
        require(type(row["seed"]) is int and row["seed"] in SEEDS, "Unexpected seed")
        number(row["accuracy_percent"], "accuracy_percent")
        require(0 <= row["accuracy_percent"] <= 100, "Accuracy outside [0, 100]")
        key = row["domain"], row["method"]
        require(row["seed"] not in groups[key], f"Duplicate seed: {key}, {row['seed']}")
        groups[key][row["seed"]] = row["accuracy_percent"]
    expected = {(domain, method) for domain in DOMAINS for method in set(MAIN_METHODS + ABLATION_METHODS)}
    require(set(groups) == expected, "Method-domain coverage differs from Tables 4 and 5")
    result = {}
    for key, by_seed in groups.items():
        require(set(by_seed) == set(SEEDS), f"Incomplete seeds: {key}")
        values = [by_seed[seed] for seed in SEEDS]
        result[key] = (statistics.mean(values), statistics.stdev(values))
    return result


def collect(root=ROOT):
    root = Path(root) / "data"
    accuracy = accuracy_groups(load_json(root / "accuracy/seed_scores.json"))
    summary = {}
    for name, methods in (("table4", MAIN_METHODS), ("table5", ABLATION_METHODS)):
        summary[name] = [
            {"domain": domain, "method": method,
             "accuracy_mean_percent": accuracy[domain, method][0],
             "accuracy_sample_std_percent": accuracy[domain, method][1]}
            for method in methods for domain in DOMAINS
        ]

    summary["table1"] = []
    for state in ("vision20", "vision40", "vision60"):
        membership = arrays(root / f"table1/{state}_blocking.npz", {"sample_id": "i", "blocked": "b"}, 16000)
        count = int(membership["blocked"].sum())
        require(count > 0, f"Empty blocked set: {state}")
        values = arrays(root / f"table1/{state}_blocked_values.npz",
                        {"sample_id": "i", "conditional_kl": "f", "dinf": "f"}, count)
        require((values["conditional_kl"] > TOL).all(), f"Nonpositive blocked conditional error: {state}")
        require((values["dinf"] >= -TOL).all(), f"Negative transfer cost: {state}")
        summary["table1"].append({"state": state, "blocked_percent": 100 * count / 16000,
                                  "conditional_kl": float(values["conditional_kl"].mean()),
                                  "minimum_log_odds_cost": float(values["dinf"].mean())})

    summary["table2"] = []
    maximum_margin_violation = 0.0
    exact_fields = {
        "sample_id": "i", "batch": "i", "position": "i", "gain_over_CE": "f",
        "conditional_kl_change": "f", "retained_fraction": "f", "cosine": "f",
        "joint_error_change": "f", "compensation_minus_CE_conditional_kl": "f",
        "minimum_TPKD_margin_change_vs_CE": "f",
        "minimum_unprojected_margin_change_vs_CE": "f", "joint_descent_check_passed": "b",
    }
    for state in STATES:
        a = arrays(root / f"table2/{state}.npz", exact_fields, 2048)
        require(np.array_equal(a["batch"], np.repeat(np.arange(1, 33), 64)), f"Incorrect batch layout: {state}")
        require(np.array_equal(a["position"], np.tile(np.arange(1, 65), 32)), f"Incorrect positions: {state}")
        require((a["gain_over_CE"] > 0).all(), f"Nonpositive exact gain: {state}")
        require(a["joint_descent_check_passed"].all(), f"Failed recorded descent test: {state}")
        require(np.max(np.abs(a["compensation_minus_CE_conditional_kl"])) <= TOL,
                f"Compensation/CE conditional endpoints differ: {state}")
        require(a["minimum_TPKD_margin_change_vs_CE"].min() >= -TOL, f"CE-reference margin violation: {state}")
        require((a["minimum_unprojected_margin_change_vs_CE"] < -TOL).all(),
                f"Unprojected margin statement not satisfied: {state}")
        require((a["retained_fraction"] >= 100 / 198 - TOL).all()
                and (a["retained_fraction"] <= 1 + TOL).all(), f"Retention bounds not satisfied: {state}")
        require((a["cosine"] >= math.sqrt(100 / 198) - TOL).all()
                and (a["cosine"] <= 1 + TOL).all(), f"Cosine bounds not satisfied: {state}")
        maximum_margin_violation = max(maximum_margin_violation, float(-a["minimum_TPKD_margin_change_vs_CE"].min()))
        summary["table2"].append({
            "state": state,
            "gain_over_CE_x1e_minus3": float(a["gain_over_CE"].mean() * 1000),
            "conditional_kl_change_x1e_minus3": float(a["conditional_kl_change"].mean() * 1000),
            "minimum_retained_percent": float(a["retained_fraction"].min() * 100),
            "minimum_cosine": float(a["cosine"].min()),
            "joint_error_change_x1e_minus3": float(a["joint_error_change"].mean() * 1000),
        })
    precision = load_json(root / "table2/numerical_precision.json")
    keys(precision, ("maximum_output_execution_error", "maximum_CE_reference_margin_violation"), "precision")
    for name, value in precision.items():
        number(value, name)
        require(0 <= value <= TOL and f"{value:.2e}" == "1.42e-14", f"Precision summary mismatch: {name}")
    require(math.isclose(maximum_margin_violation, precision["maximum_CE_reference_margin_violation"],
                         rel_tol=1e-12, abs_tol=1e-25), "Stored margin discrepancy differs from measurements")

    batches = load_json(root / "table3/batches.json")
    require(isinstance(batches, list), "Batch records must be a list")
    batch_index = {}
    for row in batches:
        keys(row, ("state", "batch", "conditional_learning_condition_met", "joint_descent_condition_met",
                   "native_conditional_gain"), "native pair")
        require(type(row["batch"]) is int and row["state"] in STATES and 1 <= row["batch"] <= 16,
                "Invalid native batch identifier")
        key = row["state"], row["batch"]
        require(key not in batch_index, "Duplicate native batch")
        for field in ("conditional_learning_condition_met", "joint_descent_condition_met"):
            require(type(row[field]) is bool, f"Expected Boolean: {field}")
        number(row["native_conditional_gain"], "native gain")
        batch_index[key] = row
    require(set(batch_index) == {(s, i) for s in STATES for i in range(1, 17)}, "Native batch coverage mismatch")
    summary["table3"] = []
    for state in STATES:
        rows = [batch_index[state, i] for i in range(1, 17)]
        summary["table3"].append({
            "state": state,
            "conditional_learning": f"{sum(r['conditional_learning_condition_met'] for r in rows)}/16",
            "joint_descent": f"{sum(r['joint_descent_condition_met'] for r in rows)}/16",
            "positive_native_pairs": f"{sum(r['native_conditional_gain'] > 0 for r in rows)}/16",
            "mean_native_conditional_gain_x1e_minus3": statistics.mean(r["native_conditional_gain"] for r in rows) * 1000,
        })

    fields = ("conditional_kl_start", "conditional_kl_TPKD_end", "gain_over_CE_at_end", "gain_over_compensation_at_end")
    a = arrays(root / "continuation128/observations.npz", {"sample_id": "i", **{f: "f" for f in fields}}, 2048)
    for field in fields[:2]:
        require((a[field] >= -TOL).all(), f"Negative continuation KL: {field}")
    summary["continuation128"] = {field: float(a[field].mean()) for field in fields}
    # Differences use unrounded means, not subtraction of displayed table cells.
    summary["accuracy_differences"] = [
        {"domain": domain, "comparison": "TPKD minus " + reference,
         "accuracy_difference_percentage_points": accuracy[domain, "TPKD"][0] - accuracy[domain, reference][0]}
        for domain in DOMAINS for reference in ("KD", "CE", "Without CE gradient", "Without projection")
    ]
    return summary


def rounded_tables(summary):
    result = {}
    for table in ("table1", "table2", "table3", "table4", "table5"):
        rows = []
        for row in summary[table]:
            rounded = {}
            for key, value in row.items():
                digits = 3
                if key in ("blocked_percent", "minimum_retained_percent", "accuracy_mean_percent", "accuracy_sample_std_percent"):
                    digits = 2
                elif key == "minimum_cosine":
                    digits = 4
                rounded[key] = round(value, digits) if isinstance(value, float) else value
            rows.append(rounded)
        result[table] = rows
    result["continuation128"] = {k: round(v, 3) for k, v in summary["continuation128"].items()}
    result["accuracy_differences"] = [
        {**r, "accuracy_difference_percentage_points": round(r["accuracy_difference_percentage_points"], 2)}
        for r in summary["accuracy_differences"]
    ]
    return result


def compare(actual, expected, context="results"):
    if isinstance(expected, dict):
        keys(actual, expected, context)
        for key in expected:
            compare(actual[key], expected[key], f"{context}/{key}")
    elif isinstance(expected, list):
        require(isinstance(actual, list) and len(actual) == len(expected), f"Row count mismatch: {context}")
        for i, (a, e) in enumerate(zip(actual, expected)):
            compare(a, e, f"{context}/row{i + 1}")
    elif type(expected) in (int, float):
        number(actual, context)
        require(math.isclose(actual, expected, rel_tol=0, abs_tol=1e-10), f"Value mismatch: {context}: {actual} vs {expected}")
    else:
        require(actual == expected, f"Value mismatch: {context}")


def verify_statistics(root, summary):
    root = Path(root) / "data"
    rounded = rounded_tables(summary)
    paths = {"table1": "table1/results.json", "table2": "table2/results.json", "table3": "table3/results.json",
             "table4": "accuracy/table4.json", "table5": "accuracy/table5.json", "continuation128": "continuation128/results.json"}
    for table, path in paths.items():
        expected = load_json(root / path)
        actual = rounded[table]
        if table in ("table4", "table5"):
            ordering = lambda r: (r["method"], r["domain"])
            expected, actual = sorted(expected, key=ordering), sorted(actual, key=ordering)
        compare(actual, expected, path)
    reference = load_json(root / "accuracy/comparisons.json")
    compare(rounded["accuracy_differences"], reference, "reported accuracy differences")
    return rounded


def table_documents(root, summary):
    rounded = rounded_tables(summary)
    ending = r" \\"
    rows = {}
    rows["STATES"] = "\n".join(
        f"{r['state'].replace('vision', 'CE')} & {r['blocked_percent']:.2f} & {r['conditional_kl']:.3f} & {r['minimum_log_odds_cost']:.3f}" + ending
        for r in rounded["table1"])
    rows["EXACT"] = "\n".join(
        f"{r['state'].replace('vision', 'CE')} & {r['gain_over_CE_x1e_minus3']:.3f} & {r['conditional_kl_change_x1e_minus3']:.3f} & {r['minimum_retained_percent']:.2f} & {r['minimum_cosine']:.4f} & {r['joint_error_change_x1e_minus3']:.3f}" + ending
        for r in rounded["table2"])
    rows["CERTIFICATE"] = "\n".join(
        f"{r['state'].replace('vision', 'CE')} & {r['conditional_learning']} & {r['joint_descent']} & {r['positive_native_pairs']} & {r['mean_native_conditional_gain_x1e_minus3']:.3f}" + ending
        for r in rounded["table3"])
    formulae = (r"$h$", r"$d/2$", r"$h+\Pi_{\Kc}(p-t)/2$", r"$h+u/2$", r"$h+d/2$")
    for table, methods, tag in (("table4", MAIN_METHODS, "APPLICATION"), ("table5", ABLATION_METHODS, "ABLATION")):
        index = {(r["domain"], r["method"]): r for r in summary[table]}
        lines = []
        for i, method in enumerate(methods):
            cells = []
            for domain in DOMAINS:
                r = index[domain, method]
                value = f"{r['accuracy_mean_percent']:.2f} \\pm {r['accuracy_sample_std_percent']:.2f}"
                cells.append((r"{\bfseries\boldmath $" + value + "$}") if table == "table4" and method == "TPKD" else "$" + value + "$")
            label = r"\textbf{TPKD}" if method == "TPKD" else (r"DTO-KD$^*$" if method == "DTO-KD" else method)
            columns = [label] + ([formulae[i]] if table == "table5" else []) + cells
            lines.append(" & ".join(columns) + ending)
        rows[tag] = "\n".join(lines)
    documents = {}
    for name in ("mechanisms", "application", "ablation"):
        text = (root / "templates" / f"{name}.tex").read_text(encoding="utf-8")
        for tag, content in rows.items():
            text = text.replace("@@" + tag + "@@", content)
        require("@@" not in text, f"Unresolved template field: {name}")
        documents[name + ".tex"] = text
    return documents


==> anc/Supplementary_Material/templates/ablation.tex <==
\begin{table}[!htbp]
\centering
\caption{\textbf{Component ablations.} Accuracy (\%), mean $\pm$ sample standard deviation over three seeds.}\label{tab:ablation}
\small
\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}llcc@{}}
\toprule
Condition & Direction & CIFAR-100 & CLINC150 \\
\midrule
@@ABLATION@@
\bottomrule
\end{tabular*}
\end{table}


==> anc/Supplementary_Material/templates/application.tex <==
\begin{table}[!htbp]
\centering
\caption{\textbf{Full-training accuracy (\%).} Mean $\pm$ sample standard deviation over three seeds.}\label{tab:application}
\small
\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lcc@{}}
\toprule
Method & CIFAR-100, 60 epochs & CLINC150, 4 epochs \\
\midrule
@@APPLICATION@@
\bottomrule
\end{tabular*}
\par\smallskip\footnotesize\raggedright
$^*$Text DTO-KD includes multi-layer feature distillation. Full configurations are in Appendix~\ref{app:setup}.
\end{table}


==> anc/Supplementary_Material/templates/mechanisms.tex <==
\begin{table}[!htbp]
\begingroup
\centering
\caption{\textbf{Full-imitation blocking leaves conditional knowledge unlearned.} Conditional error and transfer cost are means within the blocked set (nats).}\label{tab:states}
\small
\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrr@{}}
\toprule
Student state & Blocked (\%) & Remaining conditional KL & Minimum log-odds cost \\
\midrule
@@STATES@@
\bottomrule
\end{tabular*}
\par\endgroup
\medskip
\begingroup
\centering
\caption{\textbf{Exact head steps learn conditional structure while preserving label-step progress.}}\label{tab:exact}
\small\setlength{\tabcolsep}{3pt}
\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrrrr@{}}
\toprule
State & Gain ($10^{-3}$) & KL change ($10^{-3}$) & Min. retained (\%) & Min. cosine & $\Phi$ change ($10^{-3}$) \\
\midrule
@@EXACT@@
\bottomrule
\end{tabular*}
\par\smallskip\footnotesize\raggedright
KL denotes conditional KL. Gain is CE minus TPKD at the endpoint; changes are TPKD endpoint minus common start. Loss columns are means; minima are over individual examples. Retention is $u^\top d/\|u\|^2$; cosine compares $v$ with $g_\Phi$. Each state: $32\times64$ examples; output step $0.01$.
\par\endgroup
\medskip
\begingroup
\centering
\caption{\textbf{The conditional advantage survives ordinary backpropagation.}}\label{tab:certificate}
\small
\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrrr@{}}
\toprule
State & Conditional test & Joint descent test & Positive pairs & Mean gain ($10^{-3}$) \\
\midrule
@@CERTIFICATE@@
\bottomrule
\end{tabular*}
\par\smallskip\footnotesize\raggedright
Gain is compensation-only endpoint conditional KL minus TPKD endpoint conditional KL.
\par\endgroup
\end{table}

